Word2VisualVec: Image and Video to Sentence Matching by Visual Feature Prediction

This paper strives to find the sentence best describing the content of an image or video. Different from existing works, which rely on a joint subspace for image / video to sentence matching, we propose to do so in a visual space only. We contribute Word2VisualVec, a deep neural network architecture that learns to predict a deep visual encoding of textual input based on sentence vectorization and a multi-layer perceptron. We thoroughly analyze its architectural design, by varying the sentence vectorization strategy, network depth and the deep feature to predict for image to sentence matching. We also generalize Word2VisualVec for matching a video to a sentence, by extending the predictive abilities to 3-D ConvNet features as well as a visual-audio representation. Experiments on four challenging image and video benchmarks detail Word2VisualVec's properties, capabilities for image and video to sentence matching, and on all datasets its state-of-the-art results.

==> doit.sh <==
filename=research

cmd=pdflatex
$cmd $filename
bibtex $filename
$cmd $filename
$cmd $filename

for ext in aux blg log bbl
do
    rm $filename.$ext
done

exit

latex $texfile
latex $texfile
bibtex $texfile

latex $texfile
latex $texfile
#dvips -Ppdf -t letter -G0 $texfile
#dvips -P pdf -t letter -o $texfile.ps $texfile.dvi
dvips -t letter -Pdownload35 -o $texfile.ps $texfile.dvi
ps2pdf -sPAPERSIZE=letter -dMaxSubsetPct=100 -dCompatibilityLevel=1.2 -dSubsetFonts=false -dEmbedAllFonts=true $texfile.ps word2visualvec.pdf


for ext in aux blg dvi ps log bbl brf
do
    rm $texfile.$ext
done


